Residual Non-local Attention Networks for Image Restoration

In this paper, we propose a residual non-local attention network for high-quality image restoration. Without considering the uneven distribution of information in the corrupted images, previous methods are restricted by local convolutional operation and equal treatment of spatial- and channel-wise features. To address this issue, we design local and non-local attention blocks to extract features that capture the long-range dependencies between pixels and pay more attention to the challenging parts. Specifically, we design trunk branch and (non-)local mask branch in each (non-)local attention block. The trunk branch is used to extract hierarchical features. Local and non-local mask branches aim to adaptively rescale these hierarchical features with mixed attentions. The local mask branch concentrates on more local structures with convolutional operations, while non-local attention considers more about long-range dependencies in the whole feature map. Furthermore, we propose residual local and non-local attention learning to train the very deep network, which further enhance the representation ability of the network. Our proposed method can be generalized for various image restoration applications, such as image denoising, demosaicing, compression artifacts reduction, and super-resolution. Experiments demonstrate that our method obtains comparable or better results compared with recently leading methods quantitatively and visually.

==> Fig/PP_scale_im.m <==
function PP_scale_im()
clear all; close all; clc
% % CAR_Y
% folderName = 'CAR_Y';
% filenameAll = dir(fullfile(folderName, 'Resize*'));
% for i = 1:length(filenameAll)
%     im = imread(fullfile(folderName, filenameAll(i).name));
%     im_new = imresize(im, 1/2, 'bicubic');
%     savename = fullfile(fullfile(folderName, filenameAll(i).name));
%     imwrite(im_new, savename, 'png');
% end
% %Demosaik
% folderName = 'Demosaik';
% filenameAll = dir(fullfile(folderName, 'Resize*'));
% for i = 1:length(filenameAll)
%     im = imread(fullfile(folderName, filenameAll(i).name));
%     im_new = imresize(im, 1/2, 'bicubic');
%     savename = fullfile(fullfile(folderName, filenameAll(i).name));
%     imwrite(im_new, savename, 'png');
% end

% DN_Gray
folderName = 'DN_Gray';
filenameAll = dir(fullfile(folderName, 'Resize*'));
for i = 1:length(filenameAll)
    im = imread(fullfile(folderName, filenameAll(i).name));
    im_new = imresize(im, 1/2, 'bicubic');
    savename = fullfile(fullfile(folderName, filenameAll(i).name));
    imwrite(im_new, savename, 'png');
end

% DN_RGB
folderName = 'DN_RGB';
filenameAll = dir(fullfile(folderName, 'Resize*'));
for i = 1:length(filenameAll)
    im = imread(fullfile(folderName, filenameAll(i).name));
    im_new = imresize(im, 1/2, 'bicubic');
    savename = fullfile(fullfile(folderName, filenameAll(i).name));
    imwrite(im_new, savename, 'png');
end

% SR
folderName = 'SR';
filenameAll = dir(fullfile(folderName, 'Resize*'));
for i = 1:length(filenameAll)
    im = imread(fullfile(folderName, filenameAll(i).name));
    im_new = imresize(im, 1/2, 'bicubic');
    savename = fullfile(fullfile(folderName, filenameAll(i).name));
    imwrite(im_new, savename, 'png');
end


end
